Conservative binary dynamics at order $O(\alpha^5)$ in electrodynamics

We compute the potential-photon contributions to the classical relativistic scattering angle of two charged non-spinning bodies in electrodynamics through fifth order in the coupling. We use the scattering amplitudes framework, effective field theory, and multi-loop integration techniques based on integration by parts and differential equations. At fifth order, the result is expressed in terms of cyclotomic polylogarithms. Our calculation demonstrates the feasibility of the corresponding calculations in general relativity, including the evaluation of the encountered four-loop integrals.

==> anc/anc.m <==
(* ::Package:: *)

(* 
ancillary file to: 
"Conservative binary dynamics at the fifth post-Minkowskian order in electrodynamics"
by Zvi Bern, Enrico Herrmann, Radu Roiban, Michael Ruf, Alexander Smirnov, 
   Vladimir Smirnov, Mao Zeng

This file contains information for classical scattering angles in scalar QED in the potential region
through the fith post-Lorentzian (PL) order, as well as series expansions around the static limit,
the post-Coulombian (PC) expansion;  see the paper for details on these definitions. 

At 5PL order, the result is written in terms of cyclotomic Polylogarithms (CPLs). We also
provide a basis of transcendental functions in which we express the scattering angle, 
in terms of CPLs and a rewriting in terms of classical Polylogarithms. 
*)


(* kinematic conversions *)

sigmaTox={sigma -> (1 + x^2)/(2x)};
sigmaTov={sigma -> 1/(1-v^2)^(1/2)};
xTosigma={x-> sigma-(-1+sigma^2)^(1/2)};
xTov={x->((1-v)/(1+v))^(1/2)};
nuTomi={nu -> m[1] m[2]/(m[1]+m[2])^2,M-> m[1]+m[2]};

hrule={h-> Sqrt[1+2 nu (sigma-1)]};

pinfRule={pinf-> (m[1] m[2]  Sqrt[sigma^2-1] )/Sqrt[m[1]^2+m[2]^2+2 sigma m[1]m[2] ]};

alphaEffRep={alphaEff-> (alpha Q[1]Q[2])/J};

$kinematicAssumptions={sigma>0, 0<x<1, M>0, 0<nu<1/4,0<v<1,m[1]>0,m[2]>0,m[1]+m[2]>0};


(* the all-orders in alpha angle in the geodesic ('probe') limit *)
chiProbe=-Pi+(2 ArcTan[(Sqrt[1-alphaEff^2] Sqrt[-1+sigma^2])/(alphaEff sigma)])/Sqrt[1-alphaEff^2];


(* 
Basis functions defined in Eq. (17) in terms of CPL's defined in Eq. (12) 
and in this ancillary file denoted by CPL[{{a1,b1},{a2,b2},...,{an,bn}},x]
*)
BasisFunctionsCPL = {
  1,
  CPL[{{0,0}},x],
  CPL[{{0,0},{0,0}},x],
  CPL[{{0,0},{0,0},{0,0}},x],
 -CPL[{{1,0},{0,0}},x]+CPL[{{2,0},{0,0}},x]+ Pi^2/4,
 -CPL[{{2,0},{0,0}},x]+CPL[{{4,1},{0,0}},x]- Pi^2/16,
  CPL[{{3,0},{0,0}},x]+2CPL[{{3,1},{0,0}},x]+CPL[{{6,0},{0,0}},x]-2CPL[{{6,1},{0,0}},x]+Pi^2/6,
 -CPL[{{0,0},{1,0},{0,0}},x]+CPL[{{0,0},{2,0},{0,0}},x]+\[Pi]^2/4 CPL[{{0,0}},x]+7/2 Zeta[3],
 -CPL[{{0,0},{2,0},{0,0}},x]+CPL[{{0,0},{4,1},{0,0}},x]-\[Pi]^2/16CPL[{{0,0}},x]-21/16 Zeta[3],
  CPL[{{0,0},{3,0},{0,0}},x]+2CPL[{{0,0},{3,1},{0,0}},x]+CPL[{{0,0},{6,0},{0,0}},x]-2CPL[{{0,0},{6,1},{0,0}},x]+\[Pi]^2/6 CPL[{{0,0}},x]+28/9 Zeta[3],
 -CPL[{{1,0},{0,0},{0,0}},x]+CPL[{{2,0},{0,0},{0,0}},x]-7/4 Zeta[3],
 -CPL[{{2,0},{0,0},{0,0}},x]+CPL[{{4,1},{0,0},{0,0}},x]+21/32 Zeta[3]
};

(* The f[i] in terms of cyclotomic polylogarithms *)
(*fiToCPLs=MapThread[Rule,{f/@Range[12],BasisFunctionsCPL}];*)
fiToCPLs = {
  f[1] -> 1, 
  f[2] -> CPL[{{0, 0}}, x],
  f[3] -> CPL[{{0, 0}, {0, 0}}, x],
  f[4] -> CPL[{{0, 0}, {0, 0}, {0, 0}}, x],
  f[5] -> Pi^2/4 - CPL[{{1, 0}, {0, 0}}, x] + CPL[{{2, 0}, {0, 0}}, x], 
  f[6] -> -Pi^2/16 - CPL[{{2, 0}, {0, 0}}, x] + CPL[{{4, 1}, {0, 0}}, x],
  f[7] -> Pi^2/6 + CPL[{{3, 0}, {0, 0}}, x] + 2*CPL[{{3, 1}, {0, 0}}, x] + CPL[{{6, 0}, {0, 0}}, x] - 2*CPL[{{6, 1}, {0, 0}}, x],
  f[8] -> (Pi^2*CPL[{{0, 0}}, x])/4 - CPL[{{0, 0}, {1, 0}, {0, 0}}, x] + CPL[{{0, 0}, {2, 0}, {0, 0}}, x] + (7*Zeta[3])/2, 
  f[9] -> -(Pi^2*CPL[{{0, 0}}, x])/16 - CPL[{{0, 0}, {2, 0}, {0, 0}}, x] + CPL[{{0, 0}, {4, 1}, {0, 0}}, x] - (21*Zeta[3])/16, 
  f[10] -> (Pi^2*CPL[{{0, 0}}, x])/6 + CPL[{{0, 0}, {3, 0}, {0, 0}}, x] + 2*CPL[{{0, 0}, {3, 1}, {0, 0}}, x] + CPL[{{0, 0}, {6, 0}, {0, 0}}, x] - 2*CPL[{{0, 0}, {6, 1}, {0, 0}}, x] + (28*Zeta[3])/9,
  f[11] -> -CPL[{{1, 0}, {0, 0}, {0, 0}}, x] + CPL[{{2, 0}, {0, 0}, {0, 0}}, x] - (7*Zeta[3])/4, 
  f[12] -> -CPL[{{2, 0}, {0, 0}, {0, 0}}, x] + CPL[{{4, 1}, {0, 0}, {0, 0}}, x] + (21*Zeta[3])/32
};


(* the above basis functions in terms of classical polylogarithms *)
BasisFunctionsPolyLog = {
  1,
  Log[x],
  Log[x]^2/2!,
  Log[x]^3/3!,
  Pi^2/4 - Log[1 - x]*Log[x] + Log[x]*Log[1 + x] + PolyLog[2, -x] - PolyLog[2, x],
 -PolyLog[2, -x] + (-Pi^2 + 8*Log[x]*(-2*Log[1 + x] + Log[1 + x^2]) + 4*PolyLog[2, -x^2])/16,
 -1/36*Pi^2 - Log[x]*Log[1 + x^3] + 2*PolyLog[2, 1 - x] - PolyLog[2, -x^3]/3 - PolyLog[2, 1 - x^2]/2 - PolyLog[2, 1 - x^3]/3,
  (Pi^2*Log[x])/4 - Log[x]*PolyLog[2, -x] + Log[x]*PolyLog[2, x] + 2*PolyLog[3, -x] - 2*PolyLog[3, x] + (7*Zeta[3])/2,
 -1/16*(Pi^2*Log[x]) + Log[x]*PolyLog[2, -x] - (Log[x]*PolyLog[2, -x^2])/4 - 2*PolyLog[3, -x] + PolyLog[3, -x^2]/4 - (21*Zeta[3])/16,
 (Pi^2*Log[x])/4 - Log[x]^2*Log[1 - x^2] - 2*Log[x]*PolyLog[2, -x] - (2*Log[x]*PolyLog[2, x^3])/3 + (Log[x]*PolyLog[2, x^6])/6 - (Log[x]*PolyLog[2, 1 - x^2])/2 - 4*PolyLog[3, x] + PolyLog[3, x^2]/2 + (4*PolyLog[3, x^3])/9 - PolyLog[3, x^6]/18 + (28*Zeta[3])/9,
  ArcTanh[x]*Log[x]^2 + Log[x]*PolyLog[2, -x] - Log[x]*PolyLog[2, x] - PolyLog[3, -x] + PolyLog[3, x] - (7*Zeta[3])/4,
  -1/2*(Log[x]^2*Log[1 + x]) + (Log[x]^2*Log[1 + x^2])/4 - Log[x]*PolyLog[2, -x] + (Log[x]*PolyLog[2, -x^2])/4 + PolyLog[3, -x] - PolyLog[3, -x^2]/8 + (21*Zeta[3])/32
};

(* The f[i] in terms of ordinary polylogarithms *)
(*fiToPolyLogs=MapThread[Rule,{f/@Range[12],BasisFunctionsPolyLog}];*)
fiToPolyLogs = {
  f[1] -> 1,
  f[2] -> Log[x],
  f[3] -> Log[x]^2/2,
  f[4] -> Log[x]^3/6,
  f[5] -> Pi^2/4 - Log[1 - x]*Log[x] + Log[x]*Log[1 + x] + PolyLog[2, -x] - PolyLog[2, x], 
  f[6] -> -PolyLog[2, -x] + (-Pi^2 + 8*Log[x]*(-2*Log[1 + x] + Log[1 + x^2]) + 4*PolyLog[2, -x^2])/16, 
  f[7] -> -Pi^2/36 - Log[x]*Log[1 + x^3] + 2*PolyLog[2, 1 - x] - PolyLog[2, -x^3]/3 - PolyLog[2, 1 - x^2]/2 - PolyLog[2, 1 - x^3]/3, 
  f[8] -> (Pi^2*Log[x])/4 - Log[x]*PolyLog[2, -x] + Log[x]*PolyLog[2, x] + 2*PolyLog[3, -x] - 2*PolyLog[3, x] + (7*Zeta[3])/2, 
  f[9] -> -(Pi^2*Log[x])/16 + Log[x]*PolyLog[2, -x] - (Log[x]*PolyLog[2, -x^2])/4 - 2*PolyLog[3, -x] + PolyLog[3, -x^2]/4 - (21*Zeta[3])/16, 
  f[10] -> (Pi^2*Log[x])/4 - Log[x]^2*Log[1 - x^2] - 2*Log[x]*PolyLog[2, -x] - (2*Log[x]*PolyLog[2, x^3])/3 + (Log[x]*PolyLog[2, x^6])/6 - (Log[x]*PolyLog[2, 1 - x^2])/2 - 4*PolyLog[3, x] +  PolyLog[3, x^2]/2 + (4*PolyLog[3, x^3])/9 - PolyLog[3, x^6]/18 + (28*Zeta[3])/9,
  f[11] -> ArcTanh[x]*Log[x]^2 + Log[x]*PolyLog[2, -x] - Log[x]*PolyLog[2, x] - PolyLog[3, -x] + PolyLog[3, x] -  (7*Zeta[3])/4,
  f[12] -> -(Log[x]^2*Log[1 + x])/2 + (Log[x]^2*Log[1 + x^2])/4 - Log[x]*PolyLog[2, -x] + (Log[x]*PolyLog[2, -x^2])/4 + PolyLog[3, -x] - PolyLog[3, -x^2]/8 + (21*Zeta[3])/32
 }



(* for PC expansion of the basis functions *)
$order=15;
(*MapThread[Rule,{f/@Range[12],(Series[BasisFunctionsPolyLog/.xTov,{v,0,$order},Assumptions\[Rule]{0<v<1}]//Normal//Simplify)+$missTag v^($order+1)}]*)
BasisFunctionsPCSeries={f[1]->1+v^16 $missTag,f[2]->-v-v^3/3-v^5/5-v^7/7-v^9/9-v^11/11-v^13/13-v^15/15+v^16 $missTag,f[3]->v^2/2+v^4/3+(23 v^6)/90+(22 v^8)/105+(563 v^10)/3150+(1627 v^12)/10395+(88069 v^14)/630630+v^16 $missTag,f[4]->-(v^3/6)-v^5/6-(7 v^7)/45-(409 v^9)/2835-(47 v^11)/350-(13063 v^13)/103950-(8387282 v^15)/70945875+v^16 $missTag,f[5]->v+(5 v^3)/18+(89 v^5)/600+(381 v^7)/3920+(25609 v^9)/362880+(106405 v^11)/1951488+(1755841 v^13)/39975936+(1441481 v^15)/39536640+v^16 $missTag,f[6]->-((v^3 (230630400+149909760 v^2+106254720 v^4+80571920 v^6+64014600 v^8+52591050 v^10+44301691 v^12))/2767564800)+v^16 $missTag,f[7]->(4 v^3)/9+(2 v^5)/15+(23 v^7)/210+(821 v^9)/11340+(577 v^11)/10080+(14533 v^13)/320320+(6512057 v^15)/172972800+v^16 $missTag,f[8]->-(v^2/2)-(23 v^4)/72-(2567 v^6)/10800-(268711 v^8)/1411200-(20243507 v^10)/127008000-(5066516569 v^12)/36883123200-(3516225036619 v^14)/29088489830400+v^16 $missTag,f[9]->(v^4 (34594560+38054016 v^2+36509616 v^4+34042008 v^6+31569070 v^8+29313105 v^10))/1660538880+v^16 $missTag,f[10]->-((v^4 (17297280+14990976 v^2+13374504 v^4+11826672 v^6+10598159 v^8+9588639 v^10))/155675520)+v^16 $missTag,f[11]->-(v^2/4)-(7 v^4)/48-(439 v^6)/4320-(1247 v^8)/16128-(250069 v^10)/4032000-(16459237 v^12)/319334400-(5958286331 v^14)/135610675200+v^16 $missTag,f[12]->(v^4 (93139200+87964800 v^2+76193040 v^4+65790648 v^6+57372546 v^8+50610401 v^10))/2980454400+v^16 $missTag};


(* 1PL angle *)
chiPot[1]=-((2 alphaEff sigma )/Sqrt[-1+sigma^2]);

(* the 1PL angle is PC exact *)
(*chiPotPC[1]=FullSimplify[chiPot[1]/.sigmaTov,Assumptions\[Rule]$kinematicAssumptions]*)
chiPotPC[1]=-((2 alphaEff)/v);


(* 2PL angle *)
chiPot[2]=(alphaEff^2 Pi)/(2 Sqrt[1+2 nu (-1+sigma)]);

(* the PC-expansion of the angle *)
(*chiPotPC[2]= (Series[chiPot[2]/.sigmaTov,{v,0,9},Assumptions\[Rule]$kinematicAssumptions]//Simplify//Normal)+ v^10$missTag*)
chiPotPC[2]= (alphaEff^2 Pi)/2-1/4 alphaEff^2 nu Pi v^2+3/16 alphaEff^2 (-1+nu) nu Pi v^4-1/32 alphaEff^2 nu (5-9 nu+5 nu^2) Pi v^6+1/256 alphaEff^2 nu (-35+87 nu-90 nu^2+35 nu^3) Pi v^8+v^10 $missTag;


(* 3PL angle *)
chiPot[3]=(2 (alphaEff^3) (3 sigma-2 sigma^3+2 nu (-1+sigma) (-3+sigma^2 (3+sigma))) )/(3 (1+2 nu (-1+sigma)) (-1+sigma^2)^(3/2));

(* the PC-expansion of the angle *)
(*chiPotPC[3]= (Series[chiPot[3]/.sigmaTov,{v,0,9},Assumptions\[Rule]$kinematicAssumptions]//Simplify//Normal)+ v^10$missTag*)
chiPotPC[3]=(2 alphaEff^3)/(3 v^3)-(2 alphaEff^3)/v+4 alphaEff^3 nu v-2 alphaEff^3 nu (-1+2 nu) v^3+1/2 alphaEff^3 nu (3-10 nu+8 nu^2) v^5-1/4 alphaEff^3 nu (-5+22 nu-32 nu^2+16 nu^3) v^7+1/32 alphaEff^3 nu (35-186 nu+376 nu^2-352 nu^3+128 nu^4) v^9+v^10 $missTag;


(* 4PL angle *)
chiPot[4]=(3 (alphaEff^4) Pi (1+nu ((1-7 sigma^2+14 sigma^3+sigma^4+3 sigma^5-11 sigma^6+3 sigma^7)/(2 sigma^3 (-1+sigma^2))+((-4+9 sigma-4 sigma^2+3 sigma^3) Log[x])/(-1+sigma^2)^(3/2)+((1+3 sigma^2) Log[x]^2)/(2 (-1+sigma^2)^2))) )/(8 (1+2 nu (-1+sigma))^(3/2));

(* the PC-expansion of the angle *)
(*chiPotPC[4]= (Series[chiPot[4]/.sigmaTov/.xTov,{v,0,9},Assumptions\[Rule]$kinematicAssumptions]//Simplify//Normal)+ v^10$missTag*)
chiPotPC[4]= 3/8 alphaEff^4 (1-6 nu) Pi+1/24 alphaEff^4 nu (-19+81 nu) Pi v^2-1/960 alphaEff^4 nu (682-3435 nu+4050 nu^2) Pi v^4+(alphaEff^4 nu (-32854+259035 nu-509250 nu^2+330750 nu^3) Pi v^6)/67200-(alphaEff^4 nu (595990-6234399 nu+17221050 nu^2-20157375 nu^3+8930250 nu^4) Pi v^8)/1612800+v^10 $missTag;

(* the conservative radiation contribution to the 4PL scattering angle, written for the individual charge sector in terms of the masses m[i] and charges Q[i]*)
chiConsRad[4]=3*alpha^4*Pi*(
   ((2*(-1 - 2*sigma^2 + 3*sigma^4)*m[2]^3)/(9*(m[1] + m[2])^3))*Q[1]^6*Q[2]^2 + 
   ((2*(-1 - 2*sigma^2 + 3*sigma^4)*m[1]^3)/(9*(m[1] + m[2])^3))*Q[1]^2*Q[2]^6 + 
   ((2*(4 + sigma*(-9 + (4 - 3*sigma)*sigma))*m[1]*m[2]^2)/(3*(m[1] + m[2])^3) - (2*(1 + 3*sigma^2)*Log[x]*m[1]*m[2]^2)/(3*Sqrt[-1 + sigma^2]*(m[1] + m[2])^3))*Q[1]^5*Q[2]^3 + 
   ((2*(4 + sigma*(-9 + (4 - 3*sigma)*sigma))*m[1]^2*m[2])/(3*(m[1] + m[2])^3) - (2*(1 + 3*sigma^2)*Log[x]*m[1]^2*m[2])/(3*Sqrt[-1 + sigma^2]*(m[1] + m[2])^3))*Q[1]^3*Q[2]^5 +
   nu*(6 + (-1 + sigma)^(-1) - 9/(1 + sigma) + (-1 + 6*sigma^2 - 5*sigma^4 + 3*sigma^5)/(2*sigma^3) + ((-4 + sigma*(9 + sigma*(-4 + 3*sigma)))*Log[x])/(-1 + sigma^2)^(3/2) + ((1 + 3*sigma^2)*Log[x]^2)/(2*(-1 + sigma^2)^2))*Q[1]^4*Q[2]^4 
   )/(8*J^4*(1 + 2*nu*(-1 + sigma))^(3/2));


(*
(* check cancellations in the velocity expansion of the conservative radiation angle when charge-to-mass ratios are set equal *)
Series[(chiConsRad[4]/.nuTomi)/.alphaEffRep/.{Q[1]\[RuleDelayed] m[1],Q[2]\[RuleDelayed] r m[2]}/.xTov/.sigmaTov,{v,0,6},Assumptions\[Rule]$kinematicAssumptions]//FullSimplify
%/.r\[RuleDelayed]1
*)


chiCons[4,log]= Collect[Coefficient[Sqrt[-1+sigma^2] (t[p]chiPot[4]+t[r]chiConsRad[4])/.alphaEff:>alpha Q[1]Q[2]/J,Log[x]]logr[x],Q[_],FullSimplify];
chiCons[4,log2]=Collect[Coefficient[(-1+sigma^2)     (t[p]chiPot[4]+t[r]chiConsRad[4])/.alphaEff:>alpha Q[1]Q[2]/J,Log[x],2]logr[x]^2,Q[_],FullSimplify]//Simplify;

chiCons[4,trans]=chiCons[4,log]+chiCons[4,log2];
chiCons[4,trans]=Collect[chiCons[4,trans]/.nuTomi,{alpha,J,Q[__]},FullSimplify[#,$kinematicAssumptions]&]


(* 5PL angle, the f[i] are replaced either by fiToPolyLogs or by fiToCPLs *)
r1Rep={r[1,1]->65+15/sigma^2+240 sigma+705 sigma^2-320 sigma^3-625 sigma^4+128 sigma^5-208 sigma^6,r[1,2]->Sqrt[-1+sigma^2] (-((60 (-1+5 sigma^2))/sigma^3)-80 sigma (23+16 sigma^2)),r[1,3]->(90 (-1+6 sigma^2))/sigma^4-10 (319+350 sigma^2),r[1,4]->-((5760 sigma)/Sqrt[-1+sigma^2]),r[1,5]->120 (-1+sigma^2)^(3/2) (-1+2 sigma^2),r[1,6]->0,r[1,7]->0,r[1,8]->120 (-1+sigma^2) (-1+sigma+sigma^2),r[1,9]->240 (-1+sigma^2)^2,r[1,10]->0,r[1,11]->120 (-1+sigma^2) (-1+2 sigma+sigma^2),r[1,12]->240 (-1+sigma^2)^2};
r2Rep={r[2,1]->-((15 (-3+2 sigma+10 sigma^2))/sigma^3)-(405 sigma (-15+44 sigma^2))/(16 (-1+4 sigma^2)^2)+1/16 (-2080-6635 sigma-22560 sigma^2-7740 sigma^3+20000 sigma^4+17872 sigma^5+6656 sigma^6-2048 sigma^7),r[2,2]->Sqrt[-1+sigma^2] ((30 (3-4 sigma-9 sigma^2+20 sigma^3))/sigma^4+(45 (287-1168 sigma^2+1232 sigma^4))/(16 (-1+4 sigma^2)^3)+5/16 (3223+11776 sigma+10820 sigma^2+8192 sigma^3+1776 sigma^4)),r[2,3]->20 (319+328 sigma+350 sigma^2+212 sigma^3)-(30 (3-6 sigma-11 sigma^2+36 sigma^3+16 sigma^4))/sigma^5,r[2,4]->(2880 (1+sigma) (1+3 sigma))/Sqrt[-1+sigma^2],r[2,5]->0,r[2,6]->480 (-1+sigma^2)^(3/2) (-1+2 sigma^2),r[2,7]->45 sigma (-1+sigma^2)^(5/2),r[2,8]->0,r[2,9]->-480 (-1+sigma^2) (-1-sigma+sigma^2),r[2,10]->-135 (-1+sigma^2)^2,r[2,11]->0,r[2,12]->-480 (-1+sigma^2) (-1-2 sigma+sigma^2)};

(* abstract representation of the 5PL scattering angle *)
chiPotAbstract[5]= alphaEff^5 1/(30 (1-2 nu+2 nu sigma)^2 (-1+sigma^2)^(5/2)) (-4 sigma (15-20 sigma^2+8 sigma^4) + Sum[(nu r[1,k] + nu^2 r[2,k])f[k],{k,1,12}]);

(* Explicit 5 PL angle in terms of PolyLogs *)
(*chiPot[5]=chiPotPolyLog[5]=chiPotAbstract[5]/.r1Rep/.r2Rep/.fiToPolyLogs;*)
chiPot[5]=chiPotPolyLog[5]= (
     (alphaEff^5*(-4*sigma*(15 - 20*sigma^2 + 8*sigma^4) + nu*(65 + 15/sigma^2 + 240*sigma + 705*sigma^2 - 320*sigma^3 - 625*sigma^4 + 
     128*sigma^5 - 208*sigma^6) + (nu^2*(-2080 - 6635*sigma - 22560*sigma^2 - 7740*sigma^3 + 20000*sigma^4 + 17872*sigma^5 + 
      6656*sigma^6 - 2048*sigma^7 - (240*(-3 + 2*sigma + 10*sigma^2))/sigma^3 - (405*sigma*(-15 + 44*sigma^2))/(1 - 4*sigma^2)^2))/
    16 + nu*Sqrt[-1 + sigma^2]*((60 - 300*sigma^2)/sigma^3 - 80*sigma*(23 + 16*sigma^2) + 
     (5*nu*(3223 + 11776*sigma + 10820*sigma^2 + 8192*sigma^3 + 1776*sigma^4 + (96*(3 - 4*sigma - 9*sigma^2 + 20*sigma^3))/sigma^4 + 
        (9*(287 - 1168*sigma^2 + 1232*sigma^4))/(-1 + 4*sigma^2)^3))/16)*Log[x] + 
   (5*nu*(-(sigma*(9 - 54*sigma^2 + 319*sigma^4 + 350*sigma^6)) + nu*(-9 + 18*sigma + 33*sigma^2 - 108*sigma^3 - 48*sigma^4 + 
        638*sigma^5 + 656*sigma^6 + 700*sigma^7 + 424*sigma^8))*Log[x]^2)/sigma^5 + 
   (480*nu*(nu - 2*sigma + 4*nu*sigma + 3*nu*sigma^2)*Log[x]^3)/Sqrt[-1 + sigma^2] + 
   30*nu*(-1 + sigma^2)^(3/2)*(-1 + 2*sigma^2)*(Pi^2 - 4*Log[1 - x]*Log[x] + 4*Log[x]*Log[1 + x] + 4*PolyLog[2, -x] - 
     4*PolyLog[2, x]) - 30*nu^2*(-1 + sigma^2)^(3/2)*(-1 + 2*sigma^2)*(Pi^2 + 16*Log[x]*Log[1 + x] - 8*Log[x]*Log[1 + x^2] + 
     16*PolyLog[2, -x] - 4*PolyLog[2, -x^2]) - (5*nu^2*sigma*(-1 + sigma^2)^(5/2)*(Pi^2 + 36*Log[x]*Log[1 + x^3] - 
      72*PolyLog[2, 1 - x] + 12*PolyLog[2, -x^3] + 18*PolyLog[2, 1 - x^2] + 12*PolyLog[2, 1 - x^3]))/4 + 
   (15*nu*(-1 + sigma^2)*(1 - sigma^2 + 2*nu*(-1 - 2*sigma + sigma^2))*(16*Log[x]^2*Log[1 + x] - 8*Log[x]^2*Log[1 + x^2] + 
      32*Log[x]*PolyLog[2, -x] - 8*Log[x]*PolyLog[2, -x^2] - 32*PolyLog[3, -x] + 4*PolyLog[3, -x^2] - 21*Zeta[3]))/2 + 
   15*nu*(-1 + sigma^2)*(-1 + sigma^2 + nu*(2 + 2*sigma - 2*sigma^2))*(-(Pi^2*Log[x]) + 16*Log[x]*PolyLog[2, -x] - 
     4*Log[x]*PolyLog[2, -x^2] - 32*PolyLog[3, -x] + 4*PolyLog[3, -x^2] - 21*Zeta[3]) + 
   120*nu*(-1 + sigma^2)*(-1 + 2*sigma + sigma^2)*(ArcTanh[x]*Log[x]^2 + Log[x]*PolyLog[2, -x] - Log[x]*PolyLog[2, x] - 
     PolyLog[3, -x] + PolyLog[3, x] - (7*Zeta[3])/4) + 30*nu*(-1 + sigma^2)*(-1 + sigma + sigma^2)*
    (Pi^2*Log[x] - 4*Log[x]*PolyLog[2, -x] + 4*Log[x]*PolyLog[2, x] + 8*PolyLog[3, -x] - 8*PolyLog[3, x] + 14*Zeta[3]) - 
   (15*nu^2*(-1 + sigma^2)^2*(9*Pi^2*Log[x] - 36*Log[x]^2*Log[1 - x^2] - 72*Log[x]*PolyLog[2, -x] - 24*Log[x]*PolyLog[2, x^3] + 
      6*Log[x]*PolyLog[2, x^6] - 18*Log[x]*PolyLog[2, 1 - x^2] - 144*PolyLog[3, x] + 18*PolyLog[3, x^2] + 16*PolyLog[3, x^3] - 
      2*PolyLog[3, x^6] + 112*Zeta[3]))/4))/(30*(1 + 2*nu*(-1 + sigma))^2*(-1 + sigma^2)^(5/2)) );

(* Explicit 5 PL angle in terms of cyclotomic polylogarithms *) 
(*chiPotCPLs[5]=chiPotAbstract[5]/.r1Rep/.r2Rep/.fiToCPLs;*)
chiPotCPLs[5] = (
   (alphaEff^5*(-4*sigma*(15 - 20*sigma^2 + 8*sigma^4) + nu*(65 + 15/sigma^2 + 240*sigma + 705*sigma^2 - 320*sigma^3 - 625*sigma^4 + 
     128*sigma^5 - 208*sigma^6) + (nu^2*(-2080 - 6635*sigma - 22560*sigma^2 - 7740*sigma^3 + 20000*sigma^4 + 17872*sigma^5 + 
      6656*sigma^6 - 2048*sigma^7 - (240*(-3 + 2*sigma + 10*sigma^2))/sigma^3 - (405*sigma*(-15 + 44*sigma^2))/(1 - 4*sigma^2)^2))/
    16 + nu*Sqrt[-1 + sigma^2]*((60 - 300*sigma^2)/sigma^3 - 80*sigma*(23 + 16*sigma^2) + 
     (5*nu*(3223 + 11776*sigma + 10820*sigma^2 + 8192*sigma^3 + 1776*sigma^4 + (96*(3 - 4*sigma - 9*sigma^2 + 20*sigma^3))/sigma^4 + 
        (9*(287 - 1168*sigma^2 + 1232*sigma^4))/(-1 + 4*sigma^2)^3))/16)*CPL[{{0, 0}}, x] + 
   (10*nu*(-(sigma*(9 - 54*sigma^2 + 319*sigma^4 + 350*sigma^6)) + nu*(-9 + 18*sigma + 33*sigma^2 - 108*sigma^3 - 48*sigma^4 + 
        638*sigma^5 + 656*sigma^6 + 700*sigma^7 + 424*sigma^8))*CPL[{{0, 0}, {0, 0}}, x])/sigma^5 + 
   30*nu*(-1 + sigma^2)^(3/2)*(-1 + 2*sigma^2)*(Pi^2 - 4*CPL[{{1, 0}, {0, 0}}, x] + 4*CPL[{{2, 0}, {0, 0}}, x]) - 
   30*nu^2*(-1 + sigma^2)^(3/2)*(-1 + 2*sigma^2)*(Pi^2 + 16*CPL[{{2, 0}, {0, 0}}, x] - 16*CPL[{{4, 1}, {0, 0}}, x]) + 
   45*nu^2*sigma*(-1 + sigma^2)^(5/2)*(Pi^2/6 + CPL[{{3, 0}, {0, 0}}, x] + 2*CPL[{{3, 1}, {0, 0}}, x] + CPL[{{6, 0}, {0, 0}}, x] - 
     2*CPL[{{6, 1}, {0, 0}}, x]) + (2880*nu*(nu - 2*sigma + 4*nu*sigma + 3*nu*sigma^2)*CPL[{{0, 0}, {0, 0}, {0, 0}}, x])/
    Sqrt[-1 + sigma^2] + (15*nu*(-1 + sigma^2)*(1 - sigma^2 + 2*nu*(-1 - 2*sigma + sigma^2))*
     (32*CPL[{{2, 0}, {0, 0}, {0, 0}}, x] - 32*CPL[{{4, 1}, {0, 0}, {0, 0}}, x] - 21*Zeta[3]))/2 - 
   135*nu^2*(-1 + sigma^2)^2*((Pi^2*CPL[{{0, 0}}, x])/6 + CPL[{{0, 0}, {3, 0}, {0, 0}}, x] + 2*CPL[{{0, 0}, {3, 1}, {0, 0}}, x] + 
     CPL[{{0, 0}, {6, 0}, {0, 0}}, x] - 2*CPL[{{0, 0}, {6, 1}, {0, 0}}, x] + (28*Zeta[3])/9) - 
   30*nu*(-1 + sigma^2)*(-1 + 2*sigma + sigma^2)*(4*CPL[{{1, 0}, {0, 0}, {0, 0}}, x] - 4*CPL[{{2, 0}, {0, 0}, {0, 0}}, x] + 
     7*Zeta[3]) + 30*nu*(-1 + sigma^2)*(-1 + sigma + sigma^2)*(Pi^2*CPL[{{0, 0}}, x] - 4*CPL[{{0, 0}, {1, 0}, {0, 0}}, x] + 
     4*CPL[{{0, 0}, {2, 0}, {0, 0}}, x] + 14*Zeta[3]) + 15*nu*(-1 + sigma^2)*(1 - sigma^2 + 2*nu*(-1 - sigma + sigma^2))*
    (Pi^2*CPL[{{0, 0}}, x] + 16*CPL[{{0, 0}, {2, 0}, {0, 0}}, x] - 16*CPL[{{0, 0}, {4, 1}, {0, 0}}, x] + 21*Zeta[3])))/
 (30*(1 + 2*nu*(-1 + sigma))^2*(-1 + sigma^2)^(5/2)) );

(* the PC-expansion of the angle *)
(*(Series[Normal[chiPotAbstract[5]/.r1Rep/.r2Rep/.BasisFunctionsPCSeries]/.sigmaTov//.xTov,{v,0,9},Assumptions\[Rule]$kinematicAssumptions]//Simplify//Normal)+ v^10$missTag*)
chiPotPC[5]=-((2 alphaEff^5)/(5 v^5))+(4 alphaEff^5)/(3 v^3)+(2 alphaEff^5 (-3+8 nu))/(3 v)-8/9 alphaEff^5 nu (-5+18 nu) v+2/135 alphaEff^5 nu (339-1330 nu+1800 nu^2) v^3-(alphaEff^5 nu (-2657+126910 nu-240800 nu^2+176400 nu^3) v^5)/4725+(alphaEff^5 nu (1036439-27664210 nu+108378200 nu^2-129948000 nu^3+63504000 nu^4) v^7)/1323000-(alphaEff^5 nu (-92464511+5437189890 nu-25476176880 nu^2+49299742800 nu^3-42300720000 nu^4+15367968000 nu^5) v^9)/261954000+v^10 $missTag;

